On a logarithmic sum related to a natural quadratic sieve

We study the sum $\Sigma_q(U)=\sum_{\substack{d,e\leq U\\(de,q)=1}}\frac{\mu(d)\mu(e)}{[d,e]}\log\left(\frac{U}{d}\right)\log\left(\frac{U}{e}\right)$, $U>1$, so that a continuous, monotonic and explicit version of Selberg's sieve can be stated. Thanks to Barban-Vehov (1968), Motohashi (1974) and Graham (1978), it has been long known, but never explicitly, that $\Sigma_1(U)$ is asymptotic to $\log(U)$. In this article, we discover not only that $\Sigma_q(U)\sim\frac{q}{\varphi(q)}\log(U)$ for all $q\in\mathbb{Z}_{>0}$, but also we find a closed-form expression for its secondary order term of $\Sigma_q(U)$, a constant $\mathfrak{s}_q$, which we are able to estimate explicitly when $q=v\in\{1,2\}$. We thus have $\Sigma_v(U)= \frac{v}{\varphi(v)}\log(U)-\mathfrak{s}_v+O_v^*\left(\frac{K_v}{\log(U)}\right)$, for some explicit constant $K_v > 0$, where $\mathfrak{s}_1=0.60731\ldots$ and $\mathfrak{s}_2=1.4728\ldots$. As an application, we show how our result gives an explicit version of the Brun-Titchmarsh theorem within a range.

==> AM3.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (AM3.sagetex.sage) was *autogenerated* from AM3.tex with sagetex.sty version 2019/01/09 v3.2.
import sagetex
_st_ = sagetex.SageTeXProcessor('AM3', version='2019/01/09 v3.2', version_check=True)
_st_.current_tex_line = 100
_st_.blockbegin()
try:
 ################
 ### Rounding ####
 ###############
 
 def roundup(x,d):
 
     return float(ceil(x*10^d)/10^d)
 def rounddown(x,d):
     return float(floor(x*10^d)/10^d)
 
 ##################################
 ### Managing Number Representation ###
 ##################################
 
 def Interval(x): ### Converts a real x into a neighborhood of x, expressed by a closed interval. Allows us to handle interval arithmetic. ###
     X = RBF(RIF(x))
     I = RealSet([X.lower(),X.upper()])[0]
     return I
 
 def Upper(x,d): ### Gives a ''close'' upper bound with d decimal digits for a real x. ###
     I = Interval(x)
     u = float(ceil(I.upper()*10^d) /10^d)
     return u
 
 def Lower(x,d): ### Gives a ''close'' lower bound with d decimal digits for a real x. ###
     I = Interval(x)
     l = float(floor(I.lower()*10^d)/10^d)
     return l
 
 def Trunc(x,d): ### Given a real x, it gives an expression of x with at most d EXACT decimals; handy for managing displaying of numbers without losing accuracy (upon inserting ''...''). It is a truncation that manages to take care of short decimals as well as numbers of the form 2.9999999999999 (that are taken to be 3). It handles other numbers normally. ###
 
     if d>10:
         return false
     I = Interval(x)
     s=0
     while (I.lower()*10^s).trunc()==(I.upper()*10^s).trunc() and s<=10:
         s=s+1
     if (x-RIF(x))!=0: ### Ex. x=29.99999999999999999 => RIF(x)=30. This operation returns 29.99999 (d=5), rather than 30 ###
         return Lower(x,d)
     if d>s and (x-RIF(x))==0: ### Ex. x=1.24 and d=5. This operation returns 1.24 rather than 1.23999 given by above orders. ###
         return float(x)
     return float(floor(I.lower()*10^d)/10^d)
 
 def Numb(x,y,d):
     z=RIF((x+y)/2)
     return Trunc(z,d)
 
 gamma = 0.5772156649015328606065120900824024310421
 
 def A(a,d):
     constantpaper = 1
     if a==1:
         if 0<d<=1:
             return RIF(max(gamma,1/d/exp(gamma*d+1)))
         return False
     if a!=1:
         if d+1==a:
             return RIF(max(constantpaper,1/abs(a-1), zeta(a)-1/(a-1)))
         if 0<d<a<d+1:
             l1=RIF((d-a+1)/abs(zeta(a))/abs(a-1))
             return RIF(max(constantpaper, (l1^(d-a+1)/d^d)^(1/(a-1)), zeta(a)-1/(a-1)))
         if d==a:
             return RIF(constantpaper)
         return False
 
 def E(a,v):
     if v!=1 and v!=2:
         return False
     e1=0.43*(1+abs(a-1)/(a-1/2))
     e2=abs(zeta(a)/zeta(2*a)-6/(a-1)^2/pi^2)
     e3=abs(a-1)/(a-1/2) * ( 3*zeta(2*a) / ( (a-1/2)*pi^2*abs(zeta(a)*(a-1)) ) )^(2/(a-1))
     if v==2:
         e1=0.12*(1+abs(a-1)/(a-1/2))
         e2=(sqrt(2)-1)/sqrt(2) * abs(2^a/(2^a+1) * zeta(a)/zeta(2*a)-2/(2+1) * 6/(a-1)^2/pi^2)
         e3=(sqrt(2)-1)/sqrt(2) * abs(a-1)/(a-1/2) * ( 3*(2^a+1)*zeta(2*a) / ( (a-1/2)*2^(a-1)*(2+1)*pi^2*abs(zeta(a)*(a-1)) ) )^(2/(a-1))
     E= RIF(max(e1,e2,e3))
     return E
 
except:
 _st_.goboom(179)
_st_.blockend()
_st_.current_tex_line = 181
_st_.blockbegin()
try:
 
 ################################################################################# MAIN PARAMETERS ###
 
 digits = 3 #Precision seems to be affected by more than 7 digits
 
 dlong = 6 # (Trunc(,) is not defined for higher number of digits)
 
 choice = 2/3
 
 PW = 10^(12)
 theta = RIF(1-1/12/log(10))
 
 program = 5*10^8 # expected boundary
 
 provisoire = 10^7 # current boundary
 
 bound = 8
 
 exp_prog = 7
 exp_prog_bound = 25/2
 
 DET = 10^exp_prog
 TRICK = 10^exp_prog_bound
 
 BOU = 10^bound
 
 ################################################################################### tildetildem ###
 
 I_sum1_l=0.755366607315099
 I_sum1_u=0.755366626776258 ### Precision: 10^9, Time: 8555.87245297s, using SAGE ###
 C_sum1=Numb(I_sum1_l+gamma, I_sum1_u+gamma,8)
 
 k2_1half = RIF ( 3/(3-3^(1-1/2)) )
 k2_theta = RIF ( 3/(3-3^(1-theta)) )
 
 Delta_1half_l = zeta(3/2)*1.36843276585094  ### Precision: 4*10^9, using C++ ###
 Delta_1half_u = zeta(3/2)*1.36843284087041
 Delta_1half = Delta_1half_u
 
 Delta_theta_l = zeta(1+theta)*1.00724550163589
 Delta_theta_u = zeta(1+theta)*1.00724557626645 
 Delta_theta = Delta_theta_u
 
 ################################################################################# Lemma_{sum2} ###
 
 I_sum2_l=1.13992197915589 ### Precision: 10^9, Time: 8555.87245297s, using SAGE ###
 I_sum2_u=1.13992201807822 
 C_sum2=Numb(I_sum2_l+gamma, I_sum2_u+gamma,digits)
 
 ################################################################################# Lemma_{sum1} ###
 
 constant_ram = 4.4
 constant_ram_v2 = 0.493
 
 I_sum1_l=0.755366607315099
 I_sum1_u=0.755366626776258 
 C_sum1=Numb(I_sum1_l+gamma, I_sum1_u+gamma,digits)
 
 ################################################################################# Lemma_{sumvar1log} ###
 
 delta_sumvar1log = 1/3
 
 Prod_sumvar1log_l = 1.6035247003888
 Prod_sumvar1log_u = 1.60354379786847
 
 Sum_sumvar1log_l = -0.19526982241707
 Sum_sumvar1log_u = -0.194491292426689
 
 deltaProd_sumvar1log_l = 33.792832437589
 deltaProd_sumvar1log_u = 39.522139388739
 
 errProd_sumvar1log  = A(1,delta_sumvar1log) * deltaProd_sumvar1log_u
 
 constant_A2 = 1
 Tau3_v2 = 1 - constant_A2 / (2-1+constant_A2)
 constant_sg2 =  log(2)  * constant_A2 / (constant_A2+2-1)
 Tau4_v2 = 1 + (2*(2-1)-constant_A2*(2+2^delta_sumvar1log) ) / ( (2-1)*2^(1-delta_sumvar1log) + constant_A2*(2+2^delta_sumvar1log) - 2 +1)
 
 analytic_sumvar1log_v1 = Prod_sumvar1log_u * ( 1/2 + (Sum_sumvar1log_u+gamma) / log(provisoire) ) + errProd_sumvar1log  / delta_sumvar1log / log(provisoire)^2
 analytic_sumvar1log_v2 = Prod_sumvar1log_u * Tau3_v2 * ( 1/2 + (Sum_sumvar1log_u+gamma+constant_sg2) / log(provisoire) ) + errProd_sumvar1log  * Tau4_v2 / delta_sumvar1log / log(provisoire)^2
 
 program_sumvar1log_v1 = 1.09937069175235
 program_sumvar1log_v2 = 0.694356698566237
 
 constant_eta_v1 = max( analytic_sumvar1log_v1, program_sumvar1log_v1 )
 constant_eta_v2 = max( analytic_sumvar1log_v2, program_sumvar1log_v2 )
 
 ################################################################################# Lemma_{S1:total} ###
 
 Upsilon1_v1 =  2 * constant_ram * constant_ram_v2 * constant_eta_v2 + 2 * constant_ram * constant_eta_v2
 Upsilon1_v2 =  2 * constant_ram * constant_ram_v2 * constant_eta_v2
 
 ################################################################################# Lemma_{sumvarp} ###
 
 provisoire1 = 10^6  # CORRECT HERE
 
 Prod_sumvarp_l =  1.94359643387259  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sumvarp_u = 1.94359649909918
 
 uu2 = RIF(1 - 2/(2^2-2+1) )
 vv2 = RIF(1+(2^2-4*2+2)/((sqrt(2)-1)*(2-1)^2+2*2-1) )
 
 errProd_sumvarp_l = 60.5407619086305
 errProd_sumvarp_u = 60.5425689714784
 
 value_sumvarp_f2 = 1 / (2-1)^2
 walue__sumvarp_1 = ( sqrt(2)-1) / ( sqrt(2)-1+abs(2^2*value_sumvarp_f2-1) ) * ( E(2,1) + E(2,2) * abs(2^2*value_sumvarp_f2-1) / (sqrt(2)-1) )
 walue__sumvarp_2 = E(2,2)
 
 i_v1_l = walue__sumvarp_1 * errProd_sumvarp_l
 i_v1_u = walue__sumvarp_1 * errProd_sumvarp_u
 
 i_v2_l = walue__sumvarp_2 * errProd_sumvarp_l
 i_v2_u =  walue__sumvarp_2 * errProd_sumvarp_u
 
 a_constant_phi_v1 = Prod_sumvarp_u + i_v1_u / sqrt(provisoire1)
 a_constant_phi_v2 = uu2 * Prod_sumvarp_u + vv2 * i_v2_u / sqrt(provisoire1)
 
 constant1_threshold_sumvarp = 2.37215689830106
 constant2_threshold_sumvarp = 0.725107915681235
 
 constant1_phi_v1 = max(a_constant_phi_v1,constant1_threshold_sumvarp)
 constant1_phi_v2 = max(a_constant_phi_v2,constant2_threshold_sumvarp)
 
 ################################################################################# Lemma_{Ss1} ###
 
 provisoire2 = 10^8 # CORRECT HERE (uses phi)
 
 a_constant_phi2_v1 = Prod_sumvarp_u + 5 * i_v1_u / sqrt(provisoire2)
 a_constant_phi2_v2 = uu2 * Prod_sumvarp_u + 5 * vv2 * i_v2_u / sqrt(provisoire2)
 
 constant1_threshold_Ss1 = 1.94386748623864
 constant2_threshold_Ss1 = 0.647934571702803
 
 constant2_phi_v1 = max(a_constant_phi2_v1,constant1_threshold_Ss1)
 constant2_phi_v2 = max(a_constant_phi2_v2,constant2_threshold_Ss1)
 
 ################################################################################# Lemma_{Parity} ###
 
 Cc1 = 1.044
 Cc2 = 0.232
 
 ParityProd_l = 1.51478012597114
 ParityProd_u = 1.51478017037289
 
 errParityProd_l = 11.0518744225813
 errParityProd_u = 11.0522043537281
 
 value_Parity_f2 = 1
 walue__Parity_1 = ( sqrt(2)-1) / ( sqrt(2)-1+abs(2*value_Parity_f2-1) ) * ( Cc1 + Cc2 * abs(2*value_Parity_f2-1) / (sqrt(2)-1) )
 walue__Parity_2 = Cc2
 
 h_v1_l = walue__Parity_1 * errParityProd_l
 h_v1_u = walue__Parity_1 * errParityProd_u
 
 h_v2_l = walue__Parity_2 * errParityProd_l
 h_v2_u =  walue__Parity_2 * errParityProd_u
 
 ################################################################################# Lemma_{S2:total} ###
 
 Prod_Parity_l = 0.660161800282638  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_Parity_u = 0.660161816820513
 
 Upsilon2_v1 = Prod_Parity_u * sqrt(2) * h_v2_u
 Upsilon2_v2 = 4 * Prod_Parity_u * h_v2_u
 
 Upsilon3_v1 = constant1_phi_v1 * constant2_phi_v1
 Upsilon3_v2 = constant1_phi_v2 * constant2_phi_v2 * 2^2
 
 ################################################################################# Lemma_{sum.1/2} ###
 
 delta_sumHalf = 1/3
 
 Prod_sumHalf_l = 15.0333977306198  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sumHalf_u = 15.0337644348976
 
 deltaProd1_sumHalf_l = 10.7125980293757
 deltaProd1_sumHalf_u = 10.7200446392398
 
 deltaProd2_sumHalf_l = 150.759502870216
 deltaProd2_sumHalf_u = 165.591131996911
 
 deltaProd3_sumHalf_l = deltaProd1_sumHalf_l * deltaProd2_sumHalf_l
 deltaProd3_sumHalf_u = deltaProd1_sumHalf_u * deltaProd2_sumHalf_u
 
 Sum_sumHalf_l = -1.73634511834745+gamma
 Sum_sumHalf_u = -1.73581610256903+gamma
 
 Error_sumHalf = A(1,delta_sumHalf) * deltaProd3_sumHalf_u
 
 Error_sum2Half = Error_sumHalf * (1 +  1/(1-delta_sumHalf) )
 
 ################################################################################# Lemma_{sum.1/2threshold} ###
 
 F2 = RIF( 1- 1/(2-2*sqrt(2)+2) )
 G2 = RIF( log(2) / (2-2*sqrt(2)+2) )
 H2 = RIF( 1+(2-4*sqrt(2)-2^delta_sumHalf+2) / ( (sqrt(2)-1)^2*2^(1-delta_sumHalf)+2*sqrt(2)+2^delta_sumHalf-1 ) )
 
 constant1_threshold_1half = 14.087466570648
 constant2_threshold_1half =  2.1362281243806
 
 a_constant1_chi_v1 = Prod_sumHalf_u + Error_sumHalf / program^delta_sumHalf / log(program)
 a_constant1_chi_v2 = F2 * Prod_sumHalf_u + H2 * Error_sumHalf / program^delta_sumHalf / log(program)
 
 constant1_chi_v1 = max( constant1_threshold_1half, a_constant1_chi_v1)
 constant1_chi_v2 = max( constant2_threshold_1half, a_constant1_chi_v2)
 
 ################################################################################# Lemma-label{sum2.1/2}  ###
 
 constant1_threshold2_1half = 16.7682417501771
 constant2_threshold2_1half = 2.50640699370728
 
 a_constant2_chi_v1 = Prod_sumHalf_u + Error_sum2Half / program^delta_sumHalf
 a_constant2_chi_v2 = F2 * Prod_sumHalf_u + H2 * Error_sum2Half / program^delta_sumHalf
 
 constant2_chi_v1 = max( constant1_threshold2_1half, a_constant2_chi_v1)
 constant2_chi_v2 = max( constant2_threshold2_1half, a_constant2_chi_v2)
 
 ################################################################################# Lemma-label{Ss1Log}   ###
 
 f2_2_Ss1Log = RIF( 1 - 1/(2^(2-2*theta)*(2^theta-1)^2+1) )
 f2_3_Ss1Log = RIF( 1 - 1/(2^(3/2-2*theta)*(2^theta-1)^2+1) )
 
 Prod2_Ss1Log_l = 2.93392267813336  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod2_Ss1Log_u = 2.93392292726709
 
 Prod3_Ss1Log_l = 5.30171336966289 ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod3_Ss1Log_u = 5.30175957628429
 
 constant_tau_v1 = Prod2_Ss1Log_u + ( 4/e/log(PW) + 16/e^2/log(PW)^2 ) * Prod3_Ss1Log_u
 constant_tau_v2 = f2_2_Ss1Log * Prod2_Ss1Log_u + ( 4/e/log(PW) + 16/e^2/log(PW)^2 ) * f2_3_Ss1Log * Prod3_Ss1Log_u
 
 ################################################################################# Lemma-label{Ss2Log}   ###
 
 Prod_Ss2Log_l = 2.08813954913666  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_Ss2Log_u = 2.0881396785312
 
 Sum_Ss2Log_l = 0.282661139651601+gamma  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Sum_Ss2Log_u = 0.282661147670366+gamma
 
 xx2 = RIF( 1-(2-1) / ( 2^(2-2*theta)*(2^theta-1)^2+2*2^(1-theta)-2^(1-2*theta)-1 ) )
 ss2 = RIF( log(2)/( 2^(1-2*theta)*(2^theta-1)^2+1 ) )
 yy2 = RIF( 1 + ( 2^(2*theta)-4*2^theta+2 )/( (sqrt(2)-1)*(2^theta-1)^2 + 2*2^theta-1 ) )
 
 errProd_Ss2Log_l = 74.7209571772
 errProd_Ss2Log_u = 74.725281409463
 
 value_Ss2Log_f2 = 1 / 2^(1-2*theta) / (2^theta-1)^2
 walue_Ss2Log_1 = ( sqrt(2)-1) / ( sqrt(2)-1+abs(2*value_Ss2Log_f2-1) ) * ( Cc1 + Cc2 * abs(2*value_Ss2Log_f2-1) / (sqrt(2)-1) )
 walue_Ss2Log_2 = Cc2
 
 j_v1_l = walue_Ss2Log_1 * errProd_Ss2Log_l
 j_v1_u = walue_Ss2Log_1 * errProd_Ss2Log_u
 
 j_v2_l = walue_Ss2Log_2 * errProd_Ss2Log_l
 j_v2_u =  walue_Ss2Log_2 * errProd_Ss2Log_u
 
 kk = 1/2
 
 ccc = 10
 ccc2 =  16
 ccc3 = 70
 
 lll = log(PW^(1-choice) / ccc)
 lll2 = log(PW^(1-choice) / ccc2)
 lll3 = log(PW^(1-choice) / ccc3)
 
 sqqq = log(PW^(1/kk-choice) / ccc )
 sqqq2 = log(PW^(1/kk-choice) / ccc2 )
 sqqq3 = log(PW^(1/kk-choice) / ccc3 )
 
 WWW = 1/ sqrt(ccc) / sqrt(PW^choice) + 4 / ( kk * sqqq ) + 4 / ( ccc^(kk/2) * PW^(kk/2 * choice) * lll)
 WWW2 = 1/ sqrt(ccc2) / sqrt(PW^choice) + 4 / ( kk * sqqq2 ) + 4 / ( ccc2^(kk/2) * PW^(kk/2 * choice) * lll2)
 WWW3 = 1/ sqrt(ccc3) / sqrt(PW^choice) + 4 / ( kk * sqqq3 ) + 4 / ( ccc3^(kk/2) * PW^(kk/2 * choice) * lll3)
 
 YYY_v1 = j_v1_u * WWW / lll / ( 1-choice-log(ccc)/log(PW) )
 YYY2_v1 = j_v1_u * WWW2 / lll2 / ( 1-choice-log(ccc2)/log(PW) )
 YYY3_v1 = j_v1_u * WWW3 / lll3 / ( 1-choice-log(ccc3)/log(PW) )
 
 YYY_v2 = yy2 * j_v2_u * WWW / lll / ( 1-choice-log(ccc)/log(PW) )
 YYY2_v2 = yy2 * j_v2_u * WWW2 / lll2 / ( 1-choice-log(ccc2)/log(PW) )
 YYY3_v2 = yy2 * j_v2_u * WWW3 / lll3 / ( 1-choice-log(ccc3)/log(PW) )
 
 
 ttt = log(ccc) / log(PW) + choice
 ttt2 = log(ccc2) / log(PW) + choice
 ttt3 = log(ccc3) / log(PW) + choice
 
 
 XXX_v1 = Prod_Ss2Log_u * ( 1 / ttt + Sum_Ss2Log_u / log(PW) )
 XXX2_v1 = Prod_Ss2Log_u * ( 1 / ttt2 + Sum_Ss2Log_u / log(PW) )
 XXX3_v1 = Prod_Ss2Log_u * ( 1 / ttt3 + Sum_Ss2Log_u / log(PW) )
 
 XXX_v2 = xx2 * Prod_Ss2Log_u * ( 1 / ttt + (Sum_Ss2Log_u + ss2 ) / log(PW) )
 XXX2_v2 = xx2 * Prod_Ss2Log_u * ( 1 / ttt2 + (Sum_Ss2Log_u + ss2 ) / log(PW) )
 XXX3_v2 = xx2 * Prod_Ss2Log_u * ( 1 / ttt3 + (Sum_Ss2Log_u + ss2 ) / log(PW) )
 
 constant_xi_v1 = XXX_v1 + YYY_v1
 constant2_xi_v1 = XXX2_v1 + YYY2_v1
 constant3_xi_v1 = XXX3_v1 + YYY3_v1
 
 constant_xi_v2 = XXX_v2 + YYY_v2
 constant2_xi_v2 = XXX2_v2 + YYY2_v2
 constant3_xi_v2 = XXX3_v2 + YYY3_v2
 
 ################################################################################# Theorem-label{S3:total}   ###
 
 boundomega_v1_1 = constant1_chi_v1 * constant2_chi_v1
 boundomega_v2_1 = constant1_chi_v2 * constant2_chi_v2 * 2 / (sqrt(2)-1)^2
 
 boundomega_v1_2 = 1 / 389 * constant_tau_v1 * constant_xi_v1
 boundomega_v2_2 = 1 / 389 * constant_tau_v2 * constant_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 boundomega2_v1_2 = 1 / 389 * constant_tau_v1 * constant2_xi_v1
 boundomega2_v2_2 = 1 / 389 * constant_tau_v2 * constant2_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 boundomega3_v1_2 = 1 / 389 * constant_tau_v1 * constant3_xi_v1
 boundomega3_v2_2 = 1 / 389 * constant_tau_v2 * constant3_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 optimal_omega_v1 =  1 / (constant1_chi_v1 * constant2_chi_v1 )
 optimal_omega_v2 = (sqrt(2)-1)^2 /  (constant1_chi_v2 * constant2_chi_v2 * 2 *2  ) # we are considering v^1
 
 value_c_v1 = optimal_omega_v1 # IT MAY CHANGE
 value_c_v2 = optimal_omega_v2
 
 Upsilon4_v1 = (1+value_c_v1) * constant1_chi_v1 * constant2_chi_v1
 Upsilon4_v2 = (1+value_c_v2) * constant1_chi_v2 * constant2_chi_v2 * 2 / (sqrt(2)-1)^2
 
 Upsilon5_v1 = (1+1/value_c_v1) / 389^2 * constant_tau_v1 * constant_xi_v1
 Upsilon5_v2 = (1+1/value_c_v2) / 389^2 * constant_tau_v2 * constant_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 Upsilon5_v1_2 = (1+1/value_c_v1) / 389^2 * constant_tau_v1 * constant2_xi_v1
 Upsilon5_v2_2 = (1+1/value_c_v2) / 389^2 * constant_tau_v2 * constant2_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 Upsilon5_v1_3 = (1+1/value_c_v1) / 389^2 * constant_tau_v1 * constant3_xi_v1
 Upsilon5_v2_3 = (1+1/value_c_v2) / 389^2 * constant_tau_v2 * constant3_xi_v2 * 2^(2*theta) / (2^theta-1)^2
 
 ################################################################################# Lemma-label{sq1.half}   ###
 
 delta_sqHalf = 1/3
 
 kk2 = 1 - ( 2+1 ) / ( 2^2-2^(3/2)+sqrt(2)+1 )
 sum_ff2 = log(2) / ( 2-sqrt(2)+1 )
 ll2 = 1 + ( 2^(1-delta_sqHalf) -2*2^(1/2-delta_sqHalf)-1 ) / ( 2^(2-2*delta_sqHalf)-2^(3/2-2*delta_sqHalf)+2^(1/2-delta_sqHalf))
 
 Prod_sqHalf_l =  zeta(3/2)/zeta(3)
 Prod_sqHalf_u = zeta(3/2)/zeta(3)
 
 delta_sqHalf_l = 51.3170892955494
 delta_sqHalf_u = 59.1744268501228
 
 err_sqHalf = A(1,delta_sqHalf ) * delta_sqHalf_u
 
 Sum_sqHalf_l = -0.210028802803383+gamma
 Sum_sqHalf_u = -0.20792551024676+gamma
 
 analytic_sqHalf_v1 = zeta(3/2)/zeta(3) * ( 1/2 + Sum_sqHalf_u / log(provisoire) ) + err_sqHalf / log(provisoire)^2
 analytic_sqHalf_v2 = kk2 * zeta(3/2)/zeta(3) * ( 1/2 + (Sum_sqHalf_u+sum_ff2) / log(provisoire) ) + ll2 * err_sqHalf / log(provisoire)^2
 
 program_sqHalf_v1 = 1.4256628496167
 program_sqHalf_v2 = 0.711297411532317
 
 constant_psi_v1 = max( analytic_sqHalf_v1, program_sqHalf_v1 )
 constant_psi_v2 = max( analytic_sqHalf_v2, program_sqHalf_v2 )
 
 ################################################################################# label{source}   ###
 
 coeff_r_v1 = RIF(2* Cc2/ Cc1 / sqrt(2)/(sqrt(2)-1))
 
 Tau1_v1 =  RIF(2 * Cc1 * (coeff_r_v1 + 1) * (constant_psi_v1 * constant_psi_v2 + constant_psi_v1^2))
 Tau1_v2 =  RIF(2 * Cc2 * sqrt(2) / (sqrt(2)-1) * constant_psi_v2^2)
 
 ################################################################################# label{integral}   ###
 
 Tau2_v1 = 3.83717 #it should be improved for X>=100
 Tau3_v1 = 4.89606 # =
 Tau4_v1 = 0.000033536
 
 Tau2_v2 = 4.99703 #it should be improved for X>=100
 Tau3_v2 = 9.57182 # =
 Tau4_v2 = 0.0000615022
 
 ################################################################################# CONCLUSION   ###
 
 lower = 20
 Psi_v1 = Tau2_v1 + Tau3_v1 / log(lower)
 Psi_v2 = Tau2_v2 + Tau3_v2 / log(lower)
 
 Merge1_v1 = RIF( Tau1_v1 * (1-choice)^4 / sqrt(ccc)  + 2 * Upsilon1_v1 * (1-choice)^2 / sqrt(ccc) / log(DET)^2 + 6 * (1-choice) * ccc * Tau2_v1 / pi^2 / log(DET)^3 + (1-choice) * Upsilon4_v1 / log(DET)^3)
 Merge1_v2 = RIF (Tau1_v2 * (1-choice)^4 / sqrt(ccc)  + 2 * Upsilon1_v2 * (1-choice)^2 / sqrt(ccc) / log(DET)^2 + 6 * (1-choice) * ccc * Tau2_v2 / pi^2 / log(DET)^3 * 2/(2+1) + (1-choice) * Upsilon4_v2 / log(DET)^3 )
 
 Merge2_v1 = RIF( 1 / log(DET)^4 * ( 6 / pi^2 * ccc * (Tau2_v1 + Tau3_v1 ) + Upsilon2_v1 / sqrt(ccc) + ccc * Upsilon3_v1 + Upsilon4_v1 ) )
 Merge2_v2 = RIF( 1 / log(DET)^4 * ( 6 / pi^2 * ccc * (Tau2_v2 + Tau3_v2 ) * 2/(2+1) + Upsilon2_v2 / sqrt(ccc) + ccc * Upsilon3_v2 + Upsilon4_v2 ) )
 
 Alt_Merge1_v1 = RIF( Tau1_v1 * (1-choice)^4 / sqrt(ccc)  + 2 * Upsilon1_v1 * (1-choice)^2 / sqrt(ccc) / log(DET)^2 + 6 * (1-choice) * ccc * Psi_v1 / pi^2 / log(DET)^3 + (1-choice) * Upsilon4_v1 / log(DET)^3)
 Alt_Merge1_v2 = RIF (Tau1_v2 * (1-choice)^4 / sqrt(ccc)  + 2 * Upsilon1_v2 * (1-choice)^2 / sqrt(ccc) / log(DET)^2 + 6 * (1-choice) * ccc * Psi_v2 / pi^2 / log(DET)^3 * 2/(2+1) + (1-choice) * Upsilon4_v2 / log(DET)^3 )
 
 Alt_Merge2_v1 = RIF( 1 / log(DET)^4 * ( 6 / pi^2 * ccc * Psi_v1 + Upsilon2_v1 / sqrt(ccc) + ccc * Upsilon3_v1 + Upsilon4_v1 ) )
 Alt_Merge2_v2 = RIF( 1 / log(DET)^4 * ( 6 / pi^2 * ccc * Psi_v2 * 2/(2+1) + Upsilon2_v2 / sqrt(ccc) + ccc * Upsilon3_v2 + Upsilon4_v2 ) )
 
 MergeLog_v1 = RIF( 12 * Tau4_v1 / (1-choice-log(ccc)/log(DET) ) / pi^2 + Upsilon5_v1 )
 MergeLog_v2 = RIF( 12 * Tau4_v2 / (1-choice-log(ccc)/log(DET) ) / pi^2 * 2/(2+1) + Upsilon5_v2 )
 
 NUM1_v1 = RIF( Tau1_v1 * (1-choice)^4 / sqrt(ccc3) * log(TRICK/ccc3^(1/(1-choice)))^4 / TRICK^(choice/2) + 2 * Upsilon1_v1 * (1-choice)^2 / sqrt(ccc3) * log(TRICK/ccc3^(1/(1-choice)))^2 / TRICK^(choice/2) + 6 * (1-choice) * ccc3 * Psi_v1 / pi^2 * log(TRICK/ccc3^(1/(1-choice))) / TRICK^(1-choice) + (1-choice) * Upsilon4_v1 * log(TRICK) / TRICK^(1-choice) )
 NUM1_v2 = RIF( Tau1_v2 * (1-choice)^4 / sqrt(ccc2) * log(TRICK/ccc2^(1/(1-choice)))^4 / TRICK^(choice/2) + 2 * Upsilon1_v2 * (1-choice)^2 / sqrt(ccc2) * log(TRICK/ccc2^(1/(1-choice)))^2 / TRICK^(choice/2) + 6 * (1-choice) * ccc2 * Psi_v2 / pi^2 * log(TRICK/ccc2^(1/(1-choice))) / TRICK^(1-choice) + (1-choice) * Upsilon4_v2 * log(TRICK) / TRICK^(1-choice) )
 
 NUM2_v1 = RIF( 6 / pi^2 * ccc3 * Psi_v1 / TRICK^(1-choice) + Upsilon2_v1 / sqrt(ccc3) / TRICK^(choice/2)+ ccc3 * Upsilon3_v1 / TRICK^(1-choice)+ Upsilon4_v1 / TRICK^(1-choice)  )
 NUM2_v2 = RIF( 6 / pi^2 * ccc2 * Psi_v2 * 2/(2+1) / TRICK^(1-choice) + Upsilon2_v2 / sqrt(ccc2) / TRICK^(choice/2)+ ccc2 * Upsilon3_v2 / TRICK^(1-choice)+ Upsilon4_v2 / TRICK^(1-choice)  )
 
 NUMLog_v1 = RIF( 12 * Tau4_v1 / (1-choice-log(ccc3)/log(TRICK) ) / pi^2 / log(TRICK) + Upsilon5_v1_3 / log(TRICK) )
 NUMLog_v2 = RIF( 12 * Tau4_v2 / (1-choice-log(ccc2)/log(TRICK) ) / pi^2 * 2/(2+1)  / log(TRICK) + Upsilon5_v2_2 / log(TRICK) )
 
 numerical_v1 = NUM1_v1 + NUM2_v1 + NUMLog_v1
 numerical_v2 = NUM1_v2 + NUM2_v2 + NUMLog_v2
 
 KV1 = numerical_v1 * log(TRICK)
 KV2 = numerical_v2 * log(TRICK)
 
 ################################################################################# CONSTANT   ###
 
 barrier_threshold_1 = 0.607398570962174
 barrier_threshold_2 = 1.4731118309395
 
 B_constant_integral1_l = -0.0495100113498
 B_constant_integral1_u = -0.049510010626
 
 B_constant_integral2_l = 2.63481269161
 B_constant_integral2_u =  2.63481271383
 
 B_error_integral_v1 =  RIF( Tau2_v1 * log(BOU)/ BOU+ ( Tau2_v1 + Tau3_v1 )/ BOU  + 2 * Tau4_v1/ log(PW) )
 B_error_integral_v2 =  RIF( Tau2_v2 * log(BOU)/ BOU + ( Tau2_v2 + Tau3_v2 )/ BOU + 2 * Tau4_v2/ log(PW) )
 
 B_constant_s1_l = RIF(gamma - 6 / pi^2 * B_constant_integral1_u - B_error_integral_v1)
 B_constant_s1_u = RIF(gamma - 6 / pi^2 * B_constant_integral1_l + B_error_integral_v1)
 
 B_constant_s2_l = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * B_constant_integral2_u - B_error_integral_v2)
 B_constant_s2_u = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * B_constant_integral2_l + B_error_integral_v2)
 
 Psi2_v1 = Tau2_v1 + Tau3_v1 / log(BOU)
 Psi2_v2 = Tau2_v2 + Tau3_v2 / log(BOU)
 
 C_constant_integral1_l = -0.0495100113498
 C_constant_integral1_u = -0.049510010626
 
 C_constant_integral2_l = 2.63481269161
 C_constant_integral2_u =  2.63481271383
 
 C_error_integral_v1 =  RIF( Psi2_v1 * ( log(BOU)/ BOU - log(PW)/PW + 1/ BOU - 1/PW )  + 2 * Tau4_v1/ log(PW) )
 C_error_integral_v2 =  RIF( Psi2_v2 * ( log(BOU)/ BOU - log(PW)/PW + 1/ BOU - 1/PW ) + 2 * Tau4_v2/ log(PW) )
 
 C_constant_s1_l = RIF(gamma - 6 / pi^2 * C_constant_integral1_u - C_error_integral_v1)
 C_constant_s1_u = RIF(gamma - 6 / pi^2 * C_constant_integral1_l + C_error_integral_v1)
 
 C_constant_s2_l = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * C_constant_integral2_u - C_error_integral_v2)
 C_constant_s2_u = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * C_constant_integral2_l + C_error_integral_v2)
 
 sci1 = Upper(C_error_integral_v1,11) #we seek to avoid scientific notation
 sci11 = '%.11f' % sci1
 
 sci2 = Upper(C_error_integral_v2,11)
 sci22 = '%.11f' % sci2
 
 ################################################################################# CALCULATIONS   ###
 
 ds = 5
 ds2 = 4
 
 # The value of CCC lies in (0.002,733]
 
 
 CCC_1 = 1/2
 Brun_value_1 = -0.8264
 Xiv1_value_1 = 12.48749
 
 CCC_2 = 6
 Brun_value_2 = -0.0069
 Xiv1_value_2 = 1.42087
 
 CCC_3 = 7
 Brun_value_3 = 0.0036
 Xiv1_value_3 = 1.25199
 
 CCC_41 = 10
 Brun_value_41 = 0.0201
 Xiv1_value_41 = 0.94685
 
 CCC_42 = 14
 Brun_value_42 = 0.0267
 Xiv1_value_5 = 0.745
 
 CCC_4 = 15
 Brun_value_4 = 0.027
 Xiv1_value_4 = 0.71185
 
 CCC_5 = 16
 Brun_value_5 = 0.0271
 Xiv1_value_5 = 0.68307
 
 CCC_6 = 17
 Brun_value_6 = 0.0269
 Xiv1_value_6 = 0.65787
 
 CCC_7 = 38
 Brun_value_7 = 0.0004
 Xiv1_value_7 = 0.45734
 
 CCC_8 = 39
 Brun_value_8 = -0.0013
 Xiv1_value_8 = 0.45419
 
 CCC_81 = 50
 Brun_value_81 = -0.0199
 Xiv1_value_81 = 0.43225
 
 CCC_9 = 60
 Brun_value_9 = -0.0372
 Xiv1_value_9 = 0.42499
 
 CCC_10 = 70
 Brun_value_10 = -0.0544
 Xiv1_value_10 = 0.42425
 
 CCC_101 = 80
 Brun_value_101 = -0.0715
 Xiv1_value_101 = 0.42747
 
 CCC_11 = 98
 Brun_value_11 = -0.1018
 Xiv1_value_11 = 0.43908
 
 CCC_12 = floor( 10^(exp_prog_bound*(1-choice))/e^4)
 Brun_value_12 = -0.3566
 Xiv1_value_12 = 0
 
 ################################################################################# BRUN-TITCHMARSH   ###
 
 ebrun = 2*exp_prog_bound
 
 iot = 2*(1-4/pi^2)
 
 br = numerical_v2
 
 Brun = RIF( 4 * ( -C_constant_s2_l / 2 + br / 2 + 4 * ( 4 / pi^2 + iot / (10^ebrun)^(1/4) )^2 ) )
 
 constantprime = RIF( ( Brun + log( 10^ebrun )^2 / sqrt(10^ebrun) ) / 2 )
 
except:
 _st_.goboom(728)
_st_.blockend()
try:
 _st_.current_tex_line = 816
 _st_.inline(0, latex(exp_prog_bound))
except:
 _st_.goboom(816)
try:
 _st_.current_tex_line = 816
 _st_.inline(1, latex(Upper(KV1,digits+1)))
except:
 _st_.goboom(816)
try:
 _st_.current_tex_line = 816
 _st_.inline(2, latex(Upper(KV2,digits+1)))
except:
 _st_.goboom(816)
try:
 _st_.current_tex_line = 823
 _st_.inline(3, latex(ebrun))
except:
 _st_.goboom(823)
try:
 _st_.current_tex_line = 825
 _st_.inline(4, latex(-Upper(constantprime,digits+1)))
except:
 _st_.goboom(825)
try:
 _st_.current_tex_line = 920
 _st_.inline(5, latex(C_sum1))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 920
 _st_.inline(6, latex(Upper(Delta_1half,digits)))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 920
 _st_.inline(7, latex(Upper(Delta_theta,digits)))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 920
 _st_.inline(5, latex(C_sum1))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 920
 _st_.inline(6, latex(Upper(Delta_1half,digits)))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 920
 _st_.inline(7, latex(Upper(Delta_theta,digits)))
except:
 _st_.goboom(920)
try:
 _st_.current_tex_line = 943
 _st_.inline(8, latex(Lower(Delta_1half_l,digits)))
except:
 _st_.goboom(943)
try:
 _st_.current_tex_line = 943
 _st_.inline(9, latex(Lower(Delta_theta_l,digits)))
except:
 _st_.goboom(943)
try:
 _st_.current_tex_line = 943
 _st_.inline(8, latex(Lower(Delta_1half_l,digits)))
except:
 _st_.goboom(943)
try:
 _st_.current_tex_line = 943
 _st_.inline(9, latex(Lower(Delta_theta_l,digits)))
except:
 _st_.goboom(943)
try:
 _st_.current_tex_line = 959
 _st_.inline(10, latex(Lower(I_sum1_l+gamma,14)))
except:
 _st_.goboom(959)
try:
 _st_.current_tex_line = 959
 _st_.inline(11, latex(Upper(I_sum1_u+gamma,14)))
except:
 _st_.goboom(959)
try:
 _st_.current_tex_line = 959
 _st_.inline(10, latex(Lower(I_sum1_l+gamma,14)))
except:
 _st_.goboom(959)
try:
 _st_.current_tex_line = 959
 _st_.inline(11, latex(Upper(I_sum1_u+gamma,14)))
except:
 _st_.goboom(959)
try:
 _st_.current_tex_line = 996
 _st_.inline(12, latex(kk))
except:
 _st_.goboom(996)
try:
 _st_.current_tex_line = 1046
 _st_.inline(13, latex(Trunc(Tau2_v1,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(14, latex(Trunc(Tau3_v1,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(15, latex(Trunc(Tau2_v2,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(16, latex(Trunc(Tau3_v2,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(13, latex(Trunc(Tau2_v1,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(14, latex(Trunc(Tau3_v1,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(15, latex(Trunc(Tau2_v2,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1046
 _st_.inline(16, latex(Trunc(Tau3_v2,dlong)))
except:
 _st_.goboom(1046)
try:
 _st_.current_tex_line = 1071
 _st_.inline(17, latex(exp_prog))
except:
 _st_.goboom(1071)
try:
 _st_.current_tex_line = 1084
 _st_.inline(18, latex(Upper(Tau1_v1,digits)))
except:
 _st_.goboom(1084)
try:
 _st_.current_tex_line = 1084
 _st_.inline(19, latex(Upper(Tau1_v2,digits)))
except:
 _st_.goboom(1084)
try:
 _st_.current_tex_line = 1084
 _st_.inline(18, latex(Upper(Tau1_v1,digits)))
except:
 _st_.goboom(1084)
try:
 _st_.current_tex_line = 1084
 _st_.inline(19, latex(Upper(Tau1_v2,digits)))
except:
 _st_.goboom(1084)
try:
 _st_.current_tex_line = 1102
 _st_.inline(20, latex(exp_prog))
except:
 _st_.goboom(1102)
try:
 _st_.current_tex_line = 1112
 _st_.inline(21, latex(Upper(Upsilon1_v1,digits)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1112
 _st_.inline(22, latex(Upper(Upsilon1_v2,digits)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1112
 _st_.inline(21, latex(Upper(Upsilon1_v1,digits)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1112
 _st_.inline(22, latex(Upper(Upsilon1_v2,digits)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1130
 _st_.inline(23, latex(Upper(Upsilon2_v1,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(24, latex(Upper(Upsilon2_v2,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(25, latex(Upper(Upsilon3_v1,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(26, latex(Upper(Upsilon3_v2,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(23, latex(Upper(Upsilon2_v1,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(24, latex(Upper(Upsilon2_v2,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(25, latex(Upper(Upsilon3_v1,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1130
 _st_.inline(26, latex(Upper(Upsilon3_v2,digits)))
except:
 _st_.goboom(1130)
try:
 _st_.current_tex_line = 1133
 _st_.inline(27, latex(choice))
except:
 _st_.goboom(1133)
try:
 _st_.current_tex_line = 1133
 _st_.inline(28, latex(ccc))
except:
 _st_.goboom(1133)
try:
 _st_.current_tex_line = 1133
 _st_.inline(29, latex(ccc2))
except:
 _st_.goboom(1133)
try:
 _st_.current_tex_line = 1133
 _st_.inline(30, latex(ccc3))
except:
 _st_.goboom(1133)
try:
 _st_.current_tex_line = 1138
 _st_.inline(31, latex(1/(1-choice)))
except:
 _st_.goboom(1138)
try:
 _st_.current_tex_line = 1138
 _st_.inline(32, latex(1-choice))
except:
 _st_.goboom(1138)
try:
 _st_.current_tex_line = 1138
 _st_.inline(33, latex(1-choice))
except:
 _st_.goboom(1138)
try:
 _st_.current_tex_line = 1161
 _st_.inline(34, latex(Upper(Upsilon4_v1,digits)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(35, latex(Upper(Upsilon4_v2,digits)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(36, latex(exp_prog))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(37, latex(ccc))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(38, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(39, latex(Upper(Upsilon5_v1,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(40, latex(Upper(Upsilon5_v2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(41, latex(exp_prog_bound))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(42, latex(ccc2))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(43, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(44, latex(Upper(Upsilon5_v1_2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(45, latex(Upper(Upsilon5_v2_2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(46, latex(exp_prog_bound))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(47, latex(ccc3))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(48, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(49, latex(Upper(Upsilon5_v1_3,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(50, latex(Upper(Upsilon5_v2_3,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(34, latex(Upper(Upsilon4_v1,digits)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(35, latex(Upper(Upsilon4_v2,digits)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(36, latex(exp_prog))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(37, latex(ccc))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(38, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(39, latex(Upper(Upsilon5_v1,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(40, latex(Upper(Upsilon5_v2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(41, latex(exp_prog_bound))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(42, latex(ccc2))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(43, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(44, latex(Upper(Upsilon5_v1_2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(45, latex(Upper(Upsilon5_v2_2,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(46, latex(exp_prog_bound))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(47, latex(ccc3))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(48, latex(choice))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(49, latex(Upper(Upsilon5_v1_3,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1161
 _st_.inline(50, latex(Upper(Upsilon5_v2_3,digits+1)))
except:
 _st_.goboom(1161)
try:
 _st_.current_tex_line = 1177
 _st_.inline(51, latex(Trunc(Cc1,digits)))
except:
 _st_.goboom(1177)
try:
 _st_.current_tex_line = 1177
 _st_.inline(52, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1177)
try:
 _st_.current_tex_line = 1177
 _st_.inline(51, latex(Trunc(Cc1,digits)))
except:
 _st_.goboom(1177)
try:
 _st_.current_tex_line = 1177
 _st_.inline(52, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1177)
try:
 _st_.current_tex_line = 1181
 _st_.inline(53, latex(C_sum2))
except:
 _st_.goboom(1181)
try:
 _st_.current_tex_line = 1181
 _st_.inline(53, latex(C_sum2))
except:
 _st_.goboom(1181)
try:
 _st_.current_tex_line = 1191
 _st_.inline(54, latex(Upper(constant_psi_v1,digits)))
except:
 _st_.goboom(1191)
try:
 _st_.current_tex_line = 1191
 _st_.inline(55, latex(Upper(constant_psi_v2,digits)))
except:
 _st_.goboom(1191)
try:
 _st_.current_tex_line = 1191
 _st_.inline(54, latex(Upper(constant_psi_v1,digits)))
except:
 _st_.goboom(1191)
try:
 _st_.current_tex_line = 1191
 _st_.inline(55, latex(Upper(constant_psi_v2,digits)))
except:
 _st_.goboom(1191)
try:
 _st_.current_tex_line = 1193
 _st_.inline(56, latex(delta_sqHalf))
except:
 _st_.goboom(1193)
try:
 _st_.current_tex_line = 1196
 _st_.inline(57, latex(delta_sqHalf ))
except:
 _st_.goboom(1196)
try:
 _st_.current_tex_line = 1196
 _st_.inline(57, latex(delta_sqHalf ))
except:
 _st_.goboom(1196)
try:
 _st_.current_tex_line = 1203
 _st_.inline(58, latex(1-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(59, latex(1/2-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(60, latex(2-2*delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(61, latex(3/2-2*delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(62, latex(1-delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(63, latex(Lower(Prod_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(64, latex(Upper(Prod_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(65, latex(Lower(Sum_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(66, latex(Upper(Sum_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(67, latex(delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(68, latex(1/2-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(69, latex(3/2-2*delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(70, latex(Lower(A(1,delta_sqHalf)*delta_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(71, latex(Upper(A(1,delta_sqHalf )*delta_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(58, latex(1-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(59, latex(1/2-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(60, latex(2-2*delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(61, latex(3/2-2*delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(62, latex(1-delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(63, latex(Lower(Prod_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(64, latex(Upper(Prod_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(65, latex(Lower(Sum_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(66, latex(Upper(Sum_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(67, latex(delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(68, latex(1/2-delta_sqHalf ))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(69, latex(3/2-2*delta_sqHalf))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(70, latex(Lower(A(1,delta_sqHalf)*delta_sqHalf_l,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1203
 _st_.inline(71, latex(Upper(A(1,delta_sqHalf )*delta_sqHalf_u,digits)))
except:
 _st_.goboom(1203)
try:
 _st_.current_tex_line = 1213
 _st_.inline(72, latex(delta_sqHalf))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(73, latex(Upper(zeta(3/2)/zeta(3),digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(74, latex(Upper(1/delta_sqHalf * err_sqHalf,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(75, latex(Upper(analytic_sqHalf_v1,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(76, latex(Upper(analytic_sqHalf_v2,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(72, latex(delta_sqHalf))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(73, latex(Upper(zeta(3/2)/zeta(3),digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(74, latex(Upper(1/delta_sqHalf * err_sqHalf,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(75, latex(Upper(analytic_sqHalf_v1,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1213
 _st_.inline(76, latex(Upper(analytic_sqHalf_v2,digits)))
except:
 _st_.goboom(1213)
try:
 _st_.current_tex_line = 1222
 _st_.inline(77, latex(Upper(program_sqHalf_v1,digits)))
except:
 _st_.goboom(1222)
try:
 _st_.current_tex_line = 1222
 _st_.inline(78, latex(Upper(program_sqHalf_v2,digits)))
except:
 _st_.goboom(1222)
try:
 _st_.current_tex_line = 1222
 _st_.inline(77, latex(Upper(program_sqHalf_v1,digits)))
except:
 _st_.goboom(1222)
try:
 _st_.current_tex_line = 1222
 _st_.inline(78, latex(Upper(program_sqHalf_v2,digits)))
except:
 _st_.goboom(1222)
try:
 _st_.current_tex_line = 1233
 _st_.inline(79, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1233)
try:
 _st_.current_tex_line = 1233
 _st_.inline(80, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1233)
try:
 _st_.current_tex_line = 1239
 _st_.inline(81, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1239)
try:
 _st_.current_tex_line = 1239
 _st_.inline(82, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1239)
try:
 _st_.current_tex_line = 1239
 _st_.inline(81, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1239)
try:
 _st_.current_tex_line = 1239
 _st_.inline(82, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1239)
try:
 _st_.current_tex_line = 1247
 _st_.inline(83, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1247)
try:
 _st_.current_tex_line = 1247
 _st_.inline(84, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1247)
try:
 _st_.current_tex_line = 1247
 _st_.inline(83, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1247)
try:
 _st_.current_tex_line = 1247
 _st_.inline(84, latex(Upper(Cc2/Cc1,digits)))
except:
 _st_.goboom(1247)
try:
 _st_.current_tex_line = 1253
 _st_.inline(85, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(86, latex(Trunc(Cc2/Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(87, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(88, latex(Upper(coeff_r_v1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(89, latex(Upper(Tau1_v1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(90, latex(Trunc(2*Cc2,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(91, latex(Upper(Tau1_v2,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(85, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(86, latex(Trunc(Cc2/Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(87, latex(Trunc(2*Cc1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(88, latex(Upper(coeff_r_v1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(89, latex(Upper(Tau1_v1,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(90, latex(Trunc(2*Cc2,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1253
 _st_.inline(91, latex(Upper(Tau1_v2,digits)))
except:
 _st_.goboom(1253)
try:
 _st_.current_tex_line = 1299
 _st_.inline(92, latex(Trunc(constant_ram,1)))
except:
 _st_.goboom(1299)
try:
 _st_.current_tex_line = 1299
 _st_.inline(93, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1299)
try:
 _st_.current_tex_line = 1313
 _st_.inline(94, latex(Upper(constant_eta_v1,digits)))
except:
 _st_.goboom(1313)
try:
 _st_.current_tex_line = 1313
 _st_.inline(95, latex(Upper(constant_eta_v2,digits)))
except:
 _st_.goboom(1313)
try:
 _st_.current_tex_line = 1313
 _st_.inline(94, latex(Upper(constant_eta_v1,digits)))
except:
 _st_.goboom(1313)
try:
 _st_.current_tex_line = 1313
 _st_.inline(95, latex(Upper(constant_eta_v2,digits)))
except:
 _st_.goboom(1313)
try:
 _st_.current_tex_line = 1317
 _st_.inline(96, latex(delta_sumvar1log))
except:
 _st_.goboom(1317)
try:
 _st_.current_tex_line = 1320
 _st_.inline(97, latex(delta_sumvar1log))
except:
 _st_.goboom(1320)
try:
 _st_.current_tex_line = 1320
 _st_.inline(97, latex(delta_sumvar1log))
except:
 _st_.goboom(1320)
try:
 _st_.current_tex_line = 1328
 _st_.inline(98, latex(Lower(Prod_sumvar1log_l,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(99, latex(Upper(Prod_sumvar1log_u,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(100, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(101, latex(1-delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(102, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(103, latex(Lower(Sum_sumvar1log_l+gamma,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(104, latex(Upper(Sum_sumvar1log_u+gamma,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(105, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(106, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(107, latex(1-delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(108, latex(Lower(A(1,delta_sumvar1log)*deltaProd_sumvar1log_l,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(109, latex(Upper(A(1,delta_sumvar1log)*deltaProd_sumvar1log_u,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(98, latex(Lower(Prod_sumvar1log_l,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(99, latex(Upper(Prod_sumvar1log_u,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(100, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(101, latex(1-delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(102, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(103, latex(Lower(Sum_sumvar1log_l+gamma,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(104, latex(Upper(Sum_sumvar1log_u+gamma,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(105, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(106, latex(delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(107, latex(1-delta_sumvar1log))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(108, latex(Lower(A(1,delta_sumvar1log)*deltaProd_sumvar1log_l,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1328
 _st_.inline(109, latex(Upper(A(1,delta_sumvar1log)*deltaProd_sumvar1log_u,digits)))
except:
 _st_.goboom(1328)
try:
 _st_.current_tex_line = 1337
 _st_.inline(110, latex(delta_sumvar1log))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(111, latex(Upper(Prod_sumvar1log_u,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(112, latex(Upper(1/delta_sumvar1log * errProd_sumvar1log ,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(113, latex(Upper(analytic_sumvar1log_v1,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(114, latex(Upper(analytic_sumvar1log_v2,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(110, latex(delta_sumvar1log))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(111, latex(Upper(Prod_sumvar1log_u,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(112, latex(Upper(1/delta_sumvar1log * errProd_sumvar1log ,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(113, latex(Upper(analytic_sumvar1log_v1,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1337
 _st_.inline(114, latex(Upper(analytic_sumvar1log_v2,digits)))
except:
 _st_.goboom(1337)
try:
 _st_.current_tex_line = 1345
 _st_.inline(115, latex(Upper(program_sumvar1log_v1,digits)))
except:
 _st_.goboom(1345)
try:
 _st_.current_tex_line = 1345
 _st_.inline(116, latex(Upper(program_sumvar1log_v2,digits)))
except:
 _st_.goboom(1345)
try:
 _st_.current_tex_line = 1345
 _st_.inline(115, latex(Upper(program_sumvar1log_v1,digits)))
except:
 _st_.goboom(1345)
try:
 _st_.current_tex_line = 1345
 _st_.inline(116, latex(Upper(program_sumvar1log_v2,digits)))
except:
 _st_.goboom(1345)
try:
 _st_.current_tex_line = 1365
 _st_.inline(117, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(118, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(119, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(120, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(117, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(118, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(119, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1365
 _st_.inline(120, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1365)
try:
 _st_.current_tex_line = 1370
 _st_.inline(121, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1370)
try:
 _st_.current_tex_line = 1370
 _st_.inline(122, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1370)
try:
 _st_.current_tex_line = 1370
 _st_.inline(121, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1370)
try:
 _st_.current_tex_line = 1370
 _st_.inline(122, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1370)
try:
 _st_.current_tex_line = 1371
 _st_.inline(123, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1371)
try:
 _st_.current_tex_line = 1376
 _st_.inline(124, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(125, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(126, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(127, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(128, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(124, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(125, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(126, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(127, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1376
 _st_.inline(128, latex(Upper(constant_ram_v2,digits)))
except:
 _st_.goboom(1376)
try:
 _st_.current_tex_line = 1384
 _st_.inline(129, latex(Upper(2*constant_ram*constant_ram_v2,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1384
 _st_.inline(130, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1384
 _st_.inline(131, latex(Upper(2*constant_ram*constant_ram_v2,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1384
 _st_.inline(129, latex(Upper(2*constant_ram*constant_ram_v2,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1384
 _st_.inline(130, latex(Upper(2*constant_ram,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1384
 _st_.inline(131, latex(Upper(2*constant_ram*constant_ram_v2,digits)))
except:
 _st_.goboom(1384)
try:
 _st_.current_tex_line = 1407
 _st_.inline(132, latex(Upper(constant1_phi_v1,digits)))
except:
 _st_.goboom(1407)
try:
 _st_.current_tex_line = 1407
 _st_.inline(133, latex(Upper(constant1_phi_v2,digits)))
except:
 _st_.goboom(1407)
try:
 _st_.current_tex_line = 1407
 _st_.inline(132, latex(Upper(constant1_phi_v1,digits)))
except:
 _st_.goboom(1407)
try:
 _st_.current_tex_line = 1407
 _st_.inline(133, latex(Upper(constant1_phi_v2,digits)))
except:
 _st_.goboom(1407)
try:
 _st_.current_tex_line = 1423
 _st_.inline(134, latex(Lower(Prod_sumvarp_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(135, latex(Upper(Prod_sumvarp_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(136, latex(Upper(walue__sumvarp_1,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(137, latex(Lower(i_v1_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(138, latex(Upper(i_v1_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(139, latex(Upper(walue__sumvarp_2,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(140, latex(Lower(i_v2_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(141, latex(Upper(i_v2_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(134, latex(Lower(Prod_sumvarp_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(135, latex(Upper(Prod_sumvarp_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(136, latex(Upper(walue__sumvarp_1,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(137, latex(Lower(i_v1_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(138, latex(Upper(i_v1_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(139, latex(Upper(walue__sumvarp_2,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(140, latex(Lower(i_v2_l,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1423
 _st_.inline(141, latex(Upper(i_v2_u,digits)))
except:
 _st_.goboom(1423)
try:
 _st_.current_tex_line = 1431
 _st_.inline(142, latex(Upper(a_constant_phi_v1,digits)))
except:
 _st_.goboom(1431)
try:
 _st_.current_tex_line = 1431
 _st_.inline(143, latex(Upper(a_constant_phi_v2,digits)))
except:
 _st_.goboom(1431)
try:
 _st_.current_tex_line = 1431
 _st_.inline(142, latex(Upper(a_constant_phi_v1,digits)))
except:
 _st_.goboom(1431)
try:
 _st_.current_tex_line = 1431
 _st_.inline(143, latex(Upper(a_constant_phi_v2,digits)))
except:
 _st_.goboom(1431)
try:
 _st_.current_tex_line = 1439
 _st_.inline(144, latex(Upper(constant1_threshold_sumvarp,digits)))
except:
 _st_.goboom(1439)
try:
 _st_.current_tex_line = 1439
 _st_.inline(145, latex(Upper(constant2_threshold_sumvarp,digits)))
except:
 _st_.goboom(1439)
try:
 _st_.current_tex_line = 1439
 _st_.inline(144, latex(Upper(constant1_threshold_sumvarp,digits)))
except:
 _st_.goboom(1439)
try:
 _st_.current_tex_line = 1439
 _st_.inline(145, latex(Upper(constant2_threshold_sumvarp,digits)))
except:
 _st_.goboom(1439)
try:
 _st_.current_tex_line = 1448
 _st_.inline(146, latex(Upper(constant2_phi_v1,digits)))
except:
 _st_.goboom(1448)
try:
 _st_.current_tex_line = 1449
 _st_.inline(147, latex(Upper(constant2_phi_v2,digits)))
except:
 _st_.goboom(1449)
try:
 _st_.current_tex_line = 1464
 _st_.inline(148, latex(Upper(constant2_phi_v1,digits)))
except:
 _st_.goboom(1464)
try:
 _st_.current_tex_line = 1465
 _st_.inline(149, latex(Upper(constant2_phi_v2,digits)))
except:
 _st_.goboom(1465)
try:
 _st_.current_tex_line = 1471
 _st_.inline(150, latex(Upper(constant1_threshold_Ss1,digits)))
except:
 _st_.goboom(1471)
try:
 _st_.current_tex_line = 1472
 _st_.inline(151, latex(Upper(constant2_threshold_Ss1,digits)))
except:
 _st_.goboom(1472)
try:
 _st_.current_tex_line = 1485
 _st_.inline(152, latex(Upper(h_v1_u,digits)))
except:
 _st_.goboom(1485)
try:
 _st_.current_tex_line = 1485
 _st_.inline(153, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1485)
try:
 _st_.current_tex_line = 1485
 _st_.inline(152, latex(Upper(h_v1_u,digits)))
except:
 _st_.goboom(1485)
try:
 _st_.current_tex_line = 1485
 _st_.inline(153, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1485)
try:
 _st_.current_tex_line = 1486
 _st_.inline(154, latex(Numb(ParityProd_l,ParityProd_u,digits)))
except:
 _st_.goboom(1486)
try:
 _st_.current_tex_line = 1502
 _st_.inline(155, latex(Lower(ParityProd_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(156, latex(Upper(ParityProd_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(157, latex(Upper(walue__Parity_1,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(158, latex(Lower(h_v1_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(159, latex(Upper(h_v1_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(160, latex(Upper(walue__Parity_2,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(161, latex(Lower(h_v2_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(162, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(155, latex(Lower(ParityProd_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(156, latex(Upper(ParityProd_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(157, latex(Upper(walue__Parity_1,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(158, latex(Lower(h_v1_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(159, latex(Upper(h_v1_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(160, latex(Upper(walue__Parity_2,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(161, latex(Lower(h_v2_l,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1502
 _st_.inline(162, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1502)
try:
 _st_.current_tex_line = 1532
 _st_.inline(163, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1532)
try:
 _st_.current_tex_line = 1532
 _st_.inline(163, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1532)
try:
 _st_.current_tex_line = 1537
 _st_.inline(164, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1537)
try:
 _st_.current_tex_line = 1537
 _st_.inline(164, latex(Upper(h_v2_u,digits)))
except:
 _st_.goboom(1537)
try:
 _st_.current_tex_line = 1541
 _st_.inline(165, latex(Lower(Prod_Parity_l,digits)))
except:
 _st_.goboom(1541)
try:
 _st_.current_tex_line = 1541
 _st_.inline(166, latex(Upper(Prod_Parity_u,digits)))
except:
 _st_.goboom(1541)
try:
 _st_.current_tex_line = 1541
 _st_.inline(165, latex(Lower(Prod_Parity_l,digits)))
except:
 _st_.goboom(1541)
try:
 _st_.current_tex_line = 1541
 _st_.inline(166, latex(Upper(Prod_Parity_u,digits)))
except:
 _st_.goboom(1541)
try:
 _st_.current_tex_line = 1558
 _st_.inline(167, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(168, latex(delta_sumHalf))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(169, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(170, latex(1-delta_sumHalf))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(167, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(168, latex(delta_sumHalf))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(169, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1558
 _st_.inline(170, latex(1-delta_sumHalf))
except:
 _st_.goboom(1558)
try:
 _st_.current_tex_line = 1564
 _st_.inline(171, latex(delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(172, latex(1-delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(173, latex(delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(174, latex(Numb(Prod_sumHalf_l,Prod_sumHalf_u,3)))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(171, latex(delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(172, latex(1-delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(173, latex(delta_sumHalf))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1564
 _st_.inline(174, latex(Numb(Prod_sumHalf_l,Prod_sumHalf_u,3)))
except:
 _st_.goboom(1564)
try:
 _st_.current_tex_line = 1568
 _st_.inline(175, latex(delta_sumHalf))
except:
 _st_.goboom(1568)
try:
 _st_.current_tex_line = 1572
 _st_.inline(176, latex(delta_sumHalf ))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1572
 _st_.inline(177, latex(1-delta_sumHalf))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1572
 _st_.inline(178, latex(delta_sumHalf ))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1572
 _st_.inline(176, latex(delta_sumHalf ))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1572
 _st_.inline(177, latex(1-delta_sumHalf))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1572
 _st_.inline(178, latex(delta_sumHalf ))
except:
 _st_.goboom(1572)
try:
 _st_.current_tex_line = 1576
 _st_.inline(179, latex(Lower(Prod_sumHalf_l,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(180, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(181, latex(delta_sumHalf))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(182, latex(delta_sumHalf ))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(183, latex(1-delta_sumHalf ))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(184, latex(Lower(A(1,delta_sumHalf)*deltaProd3_sumHalf_l,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(185, latex(Upper(A(1,delta_sumHalf )*deltaProd3_sumHalf_u,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(179, latex(Lower(Prod_sumHalf_l,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(180, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(181, latex(delta_sumHalf))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(182, latex(delta_sumHalf ))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(183, latex(1-delta_sumHalf ))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(184, latex(Lower(A(1,delta_sumHalf)*deltaProd3_sumHalf_l,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1576
 _st_.inline(185, latex(Upper(A(1,delta_sumHalf )*deltaProd3_sumHalf_u,digits)))
except:
 _st_.goboom(1576)
try:
 _st_.current_tex_line = 1585
 _st_.inline(186, latex(Lower(Sum_sumHalf_l,digits)))
except:
 _st_.goboom(1585)
try:
 _st_.current_tex_line = 1585
 _st_.inline(187, latex(Upper(Sum_sumHalf_u,digits)))
except:
 _st_.goboom(1585)
try:
 _st_.current_tex_line = 1585
 _st_.inline(186, latex(Lower(Sum_sumHalf_l,digits)))
except:
 _st_.goboom(1585)
try:
 _st_.current_tex_line = 1585
 _st_.inline(187, latex(Upper(Sum_sumHalf_u,digits)))
except:
 _st_.goboom(1585)
try:
 _st_.current_tex_line = 1599
 _st_.inline(188, latex(Upper(constant1_chi_v1,digits)))
except:
 _st_.goboom(1599)
try:
 _st_.current_tex_line = 1599
 _st_.inline(189, latex(Upper(constant1_chi_v2,digits)))
except:
 _st_.goboom(1599)
try:
 _st_.current_tex_line = 1599
 _st_.inline(188, latex(Upper(constant1_chi_v1,digits)))
except:
 _st_.goboom(1599)
try:
 _st_.current_tex_line = 1599
 _st_.inline(189, latex(Upper(constant1_chi_v2,digits)))
except:
 _st_.goboom(1599)
try:
 _st_.current_tex_line = 1605
 _st_.inline(190, latex(Upper(constant1_threshold_1half,digits)))
except:
 _st_.goboom(1605)
try:
 _st_.current_tex_line = 1605
 _st_.inline(191, latex(Upper(constant2_threshold_1half,digits)))
except:
 _st_.goboom(1605)
try:
 _st_.current_tex_line = 1605
 _st_.inline(190, latex(Upper(constant1_threshold_1half,digits)))
except:
 _st_.goboom(1605)
try:
 _st_.current_tex_line = 1605
 _st_.inline(191, latex(Upper(constant2_threshold_1half,digits)))
except:
 _st_.goboom(1605)
try:
 _st_.current_tex_line = 1612
 _st_.inline(192, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(193, latex(Upper(Sum_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(194, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(195, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(196, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(197, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(198, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(199, latex(Upper(a_constant1_chi_v1,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(200, latex(Upper(F2 * Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(201, latex(Upper(Sum_sumHalf_u+G2,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(202, latex(Upper(H2 * Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(203, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(204, latex(Upper(F2 * Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(205, latex(Upper(H2 * Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(206, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(207, latex(Upper(a_constant1_chi_v2,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(192, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(193, latex(Upper(Sum_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(194, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(195, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(196, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(197, latex(Upper(Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(198, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(199, latex(Upper(a_constant1_chi_v1,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(200, latex(Upper(F2 * Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(201, latex(Upper(Sum_sumHalf_u+G2,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(202, latex(Upper(H2 * Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(203, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(204, latex(Upper(F2 * Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(205, latex(Upper(H2 * Error_sumHalf,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(206, latex(delta_sumHalf))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1612
 _st_.inline(207, latex(Upper(a_constant1_chi_v2,digits)))
except:
 _st_.goboom(1612)
try:
 _st_.current_tex_line = 1624
 _st_.inline(208, latex(Upper(constant2_chi_v1,digits)))
except:
 _st_.goboom(1624)
try:
 _st_.current_tex_line = 1624
 _st_.inline(209, latex(Upper(constant2_chi_v2,digits)))
except:
 _st_.goboom(1624)
try:
 _st_.current_tex_line = 1624
 _st_.inline(208, latex(Upper(constant2_chi_v1,digits)))
except:
 _st_.goboom(1624)
try:
 _st_.current_tex_line = 1624
 _st_.inline(209, latex(Upper(constant2_chi_v2,digits)))
except:
 _st_.goboom(1624)
try:
 _st_.current_tex_line = 1631
 _st_.inline(210, latex(Upper(constant1_threshold2_1half,digits)))
except:
 _st_.goboom(1631)
try:
 _st_.current_tex_line = 1631
 _st_.inline(211, latex(Upper(constant2_threshold2_1half,digits)))
except:
 _st_.goboom(1631)
try:
 _st_.current_tex_line = 1631
 _st_.inline(210, latex(Upper(constant1_threshold2_1half,digits)))
except:
 _st_.goboom(1631)
try:
 _st_.current_tex_line = 1631
 _st_.inline(211, latex(Upper(constant2_threshold2_1half,digits)))
except:
 _st_.goboom(1631)
try:
 _st_.current_tex_line = 1636
 _st_.inline(212, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(213, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(214, latex(delta_sumHalf))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(215, latex(Upper(a_constant2_chi_v1,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(216, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(217, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(218, latex(delta_sumHalf))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(219, latex(Upper(a_constant2_chi_v2,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(212, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(213, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(214, latex(delta_sumHalf))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(215, latex(Upper(a_constant2_chi_v1,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(216, latex(Upper(Prod_sumHalf_u,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(217, latex(Upper(Error_sum2Half,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(218, latex(delta_sumHalf))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1636
 _st_.inline(219, latex(Upper(a_constant2_chi_v2,digits)))
except:
 _st_.goboom(1636)
try:
 _st_.current_tex_line = 1665
 _st_.inline(220, latex(Upper(constant_tau_v1,digits)))
except:
 _st_.goboom(1665)
try:
 _st_.current_tex_line = 1665
 _st_.inline(221, latex(Upper(constant_tau_v2,digits)))
except:
 _st_.goboom(1665)
try:
 _st_.current_tex_line = 1665
 _st_.inline(220, latex(Upper(constant_tau_v1,digits)))
except:
 _st_.goboom(1665)
try:
 _st_.current_tex_line = 1665
 _st_.inline(221, latex(Upper(constant_tau_v2,digits)))
except:
 _st_.goboom(1665)
try:
 _st_.current_tex_line = 1687
 _st_.inline(222, latex(Lower(Prod2_Ss1Log_l,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(223, latex(Upper(Prod2_Ss1Log_u,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(224, latex(Lower(Prod3_Ss1Log_l,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(225, latex(Upper(Prod3_Ss1Log_u,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(222, latex(Lower(Prod2_Ss1Log_l,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(223, latex(Upper(Prod2_Ss1Log_u,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(224, latex(Lower(Prod3_Ss1Log_l,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1687
 _st_.inline(225, latex(Upper(Prod3_Ss1Log_u,digits)))
except:
 _st_.goboom(1687)
try:
 _st_.current_tex_line = 1696
 _st_.inline(226, latex(ccc))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(227, latex(ccc))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(228, latex(choice))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(229, latex(Upper(constant_xi_v1,digits)))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(230, latex(ccc))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(231, latex(ccc))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(232, latex(choice))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1696
 _st_.inline(233, latex(Upper(constant_xi_v2,digits)))
except:
 _st_.goboom(1696)
try:
 _st_.current_tex_line = 1697
 _st_.inline(234, latex(ccc2))
except:
 _st_.goboom(1697)
try:
 _st_.current_tex_line = 1697
 _st_.inline(235, latex(ccc2))
except:
 _st_.goboom(1697)
try:
 _st_.current_tex_line = 1697
 _st_.inline(236, latex(choice))
except:
 _st_.goboom(1697)
try:
 _st_.current_tex_line = 1698
 _st_.inline(237, latex(Upper(constant2_xi_v2,digits)))
except:
 _st_.goboom(1698)
try:
 _st_.current_tex_line = 1698
 _st_.inline(238, latex(ccc3))
except:
 _st_.goboom(1698)
try:
 _st_.current_tex_line = 1698
 _st_.inline(239, latex(ccc3))
except:
 _st_.goboom(1698)
try:
 _st_.current_tex_line = 1698
 _st_.inline(240, latex(choice))
except:
 _st_.goboom(1698)
try:
 _st_.current_tex_line = 1699
 _st_.inline(241, latex(Upper(constant2_xi_v1,digits)))
except:
 _st_.goboom(1699)
try:
 _st_.current_tex_line = 1718
 _st_.inline(242, latex(Lower(Prod_Ss2Log_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(243, latex(Upper(Prod_Ss2Log_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(244, latex(Lower(Sum_Ss2Log_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(245, latex(Upper(Sum_Ss2Log_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(246, latex(Upper(walue_Ss2Log_1,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(247, latex(Lower(j_v1_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(248, latex(Upper(j_v1_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(249, latex(Upper(walue_Ss2Log_2,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(250, latex(Lower(j_v2_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(251, latex(Upper(j_v2_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(242, latex(Lower(Prod_Ss2Log_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(243, latex(Upper(Prod_Ss2Log_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(244, latex(Lower(Sum_Ss2Log_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(245, latex(Upper(Sum_Ss2Log_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(246, latex(Upper(walue_Ss2Log_1,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(247, latex(Lower(j_v1_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(248, latex(Upper(j_v1_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(249, latex(Upper(walue_Ss2Log_2,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(250, latex(Lower(j_v2_l,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1718
 _st_.inline(251, latex(Upper(j_v2_u,digits)))
except:
 _st_.goboom(1718)
try:
 _st_.current_tex_line = 1727
 _st_.inline(252, latex(kk*1/2))
except:
 _st_.goboom(1727)
try:
 _st_.current_tex_line = 1727
 _st_.inline(252, latex(kk*1/2))
except:
 _st_.goboom(1727)
try:
 _st_.current_tex_line = 1731
 _st_.inline(253, latex(kk))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(254, latex(1/kk))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(255, latex(kk*1/2))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(256, latex(kk*1/2*12))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(253, latex(kk))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(254, latex(1/kk))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(255, latex(kk*1/2))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1731
 _st_.inline(256, latex(kk*1/2*12))
except:
 _st_.goboom(1731)
try:
 _st_.current_tex_line = 1741
 _st_.inline(257, latex(choice))
except:
 _st_.goboom(1741)
try:
 _st_.current_tex_line = 1741
 _st_.inline(258, latex(ccc))
except:
 _st_.goboom(1741)
try:
 _st_.current_tex_line = 1741
 _st_.inline(259, latex(ccc2))
except:
 _st_.goboom(1741)
try:
 _st_.current_tex_line = 1741
 _st_.inline(260, latex(ccc3))
except:
 _st_.goboom(1741)
try:
 _st_.current_tex_line = 1780
 _st_.inline(261, latex(choice))
except:
 _st_.goboom(1780)
try:
 _st_.current_tex_line = 1780
 _st_.inline(262, latex(choice))
except:
 _st_.goboom(1780)
try:
 _st_.current_tex_line = 1783
 _st_.inline(263, latex(ccc))
except:
 _st_.goboom(1783)
try:
 _st_.current_tex_line = 1783
 _st_.inline(264, latex(ccc2))
except:
 _st_.goboom(1783)
try:
 _st_.current_tex_line = 1783
 _st_.inline(265, latex(ccc3))
except:
 _st_.goboom(1783)
try:
 _st_.current_tex_line = 1784
 _st_.inline(266, latex(choice))
except:
 _st_.goboom(1784)
try:
 _st_.current_tex_line = 1784
 _st_.inline(267, latex(max(ccc,ccc2,ccc3)))
except:
 _st_.goboom(1784)
try:
 _st_.current_tex_line = 1787
 _st_.inline(268, latex(1/(1-choice)))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1787
 _st_.inline(269, latex(1-choice))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1787
 _st_.inline(270, latex(1-choice))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1787
 _st_.inline(268, latex(1/(1-choice)))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1787
 _st_.inline(269, latex(1-choice))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1787
 _st_.inline(270, latex(1-choice))
except:
 _st_.goboom(1787)
try:
 _st_.current_tex_line = 1800
 _st_.inline(271, latex(Lower(boundomega_v1_1,digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(272, latex(Lower(boundomega_v2_1,digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(273, latex(ccc))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(274, latex(ccc2))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(275, latex(ccc3))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(276, latex(Upper(max(boundomega_v1_2,boundomega2_v1_2,boundomega3_v1_2),digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(277, latex(Upper(max(boundomega_v2_2,boundomega2_v2_2,boundomega3_v2_2),digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(271, latex(Lower(boundomega_v1_1,digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(272, latex(Lower(boundomega_v2_1,digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(273, latex(ccc))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(274, latex(ccc2))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(275, latex(ccc3))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(276, latex(Upper(max(boundomega_v1_2,boundomega2_v1_2,boundomega3_v1_2),digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1800
 _st_.inline(277, latex(Upper(max(boundomega_v2_2,boundomega2_v2_2,boundomega3_v2_2),digits)))
except:
 _st_.goboom(1800)
try:
 _st_.current_tex_line = 1814
 _st_.inline(278, latex(exp_prog))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(279, latex(ccc))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(280, latex(choice))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(281, latex(exp_prog_bound))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(282, latex(ccc2))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(283, latex(choice))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(284, latex(exp_prog_bound))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(285, latex(ccc3))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1814
 _st_.inline(286, latex(choice))
except:
 _st_.goboom(1814)
try:
 _st_.current_tex_line = 1831
 _st_.inline(287, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(288, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(289, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(290, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(291, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(292, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(293, latex(6*ccc/(1/(1-choice))))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(294, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(295, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(296, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(297, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(298, latex(6*ccc))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(299, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(300, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(301, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(302, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(303, latex(12/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(304, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(287, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(288, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(289, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(290, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(291, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(292, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(293, latex(6*ccc/(1/(1-choice))))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(294, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(295, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(296, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(297, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(298, latex(6*ccc))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(299, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(300, latex(choice/2))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(301, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(302, latex(1-choice))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(303, latex(12/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1831
 _st_.inline(304, latex(1/(1-choice)))
except:
 _st_.goboom(1831)
try:
 _st_.current_tex_line = 1833
 _st_.inline(305, latex(exp_prog))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(306, latex(1/(1-choice)))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(307, latex(ccc))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(308, latex(1/(1-choice)))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(309, latex(exp_prog))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(310, latex(1-choice))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1833
 _st_.inline(311, latex(choice/2))
except:
 _st_.goboom(1833)
try:
 _st_.current_tex_line = 1835
 _st_.inline(312, latex(exp_prog_bound))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(313, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(314, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(315, latex(exp_prog_bound))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(316, latex(ccc3))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(317, latex(ccc2))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(318, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(319, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(320, latex(choice/2))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(321, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(322, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(323, latex(choice/2))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(324, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(325, latex(1/(1-choice)))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(326, latex(choice/2))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1835
 _st_.inline(327, latex(choice/2))
except:
 _st_.goboom(1835)
try:
 _st_.current_tex_line = 1836
 _st_.inline(328, latex(exp_prog_bound))
except:
 _st_.goboom(1836)
try:
 _st_.current_tex_line = 1836
 _st_.inline(329, latex(1/(1-choice)))
except:
 _st_.goboom(1836)
try:
 _st_.current_tex_line = 1836
 _st_.inline(330, latex(1/(1-choice)))
except:
 _st_.goboom(1836)
try:
 _st_.current_tex_line = 1836
 _st_.inline(331, latex(choice/2))
except:
 _st_.goboom(1836)
try:
 _st_.current_tex_line = 1836
 _st_.inline(332, latex(exp_prog_bound))
except:
 _st_.goboom(1836)
try:
 _st_.current_tex_line = 1849
 _st_.inline(333, latex(exp_prog))
except:
 _st_.goboom(1849)
try:
 _st_.current_tex_line = 1855
 _st_.inline(334, latex(Upper(Alt_Merge1_v1+Alt_Merge2_v1,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(335, latex(choice/2))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(336, latex(Upper(MergeLog_v1,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(337, latex(Upper(Alt_Merge1_v2+Alt_Merge2_v2,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(338, latex(choice/2))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(339, latex(Upper(MergeLog_v2,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(334, latex(Upper(Alt_Merge1_v1+Alt_Merge2_v1,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(335, latex(choice/2))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(336, latex(Upper(MergeLog_v1,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(337, latex(Upper(Alt_Merge1_v2+Alt_Merge2_v2,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(338, latex(choice/2))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1855
 _st_.inline(339, latex(Upper(MergeLog_v2,digits+1)))
except:
 _st_.goboom(1855)
try:
 _st_.current_tex_line = 1856
 _st_.inline(340, latex(exp_prog_bound))
except:
 _st_.goboom(1856)
try:
 _st_.current_tex_line = 1867
 _st_.inline(341, latex(Upper(numerical_v1,digits+2)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(342, latex(Upper(numerical_v2,digits+2)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(343, latex(Upper(KV1,digits+1)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(344, latex(Upper(KV2,digits+1)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(341, latex(Upper(numerical_v1,digits+2)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(342, latex(Upper(numerical_v2,digits+2)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(343, latex(Upper(KV1,digits+1)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1867
 _st_.inline(344, latex(Upper(KV2,digits+1)))
except:
 _st_.goboom(1867)
try:
 _st_.current_tex_line = 1880
 _st_.inline(345, latex(bound))
except:
 _st_.goboom(1880)
try:
 _st_.current_tex_line = 1880
 _st_.inline(345, latex(bound))
except:
 _st_.goboom(1880)
try:
 _st_.current_tex_line = 1881
 _st_.inline(346, latex(bound))
except:
 _st_.goboom(1881)
try:
 _st_.current_tex_line = 1881
 _st_.inline(347, latex(bound))
except:
 _st_.goboom(1881)
try:
 _st_.current_tex_line = 1881
 _st_.inline(348, latex(bound))
except:
 _st_.goboom(1881)
try:
 _st_.current_tex_line = 1881
 _st_.inline(349, latex(bound))
except:
 _st_.goboom(1881)
try:
 _st_.current_tex_line = 1888
 _st_.inline(350, latex(sci11))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(351, latex(Lower(C_constant_s1_l,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(352, latex(Upper(C_constant_s1_u,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(353, latex(sci22))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(354, latex(Lower(C_constant_s2_l,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(355, latex(Upper(C_constant_s2_u,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(350, latex(sci11))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(351, latex(Lower(C_constant_s1_l,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(352, latex(Upper(C_constant_s1_u,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(353, latex(sci22))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(354, latex(Lower(C_constant_s2_l,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1888
 _st_.inline(355, latex(Upper(C_constant_s2_u,11)))
except:
 _st_.goboom(1888)
try:
 _st_.current_tex_line = 1891
 _st_.inline(356, latex(exp_prog))
except:
 _st_.goboom(1891)
try:
 _st_.current_tex_line = 1891
 _st_.inline(357, latex(exp_prog))
except:
 _st_.goboom(1891)
try:
 _st_.current_tex_line = 1891
 _st_.inline(358, latex(exp_prog))
except:
 _st_.goboom(1891)
try:
 _st_.current_tex_line = 1894
 _st_.inline(359, latex(exp_prog))
except:
 _st_.goboom(1894)
try:
 _st_.current_tex_line = 1894
 _st_.inline(360, latex(Upper(barrier_threshold_1,digits+1)))
except:
 _st_.goboom(1894)
try:
 _st_.current_tex_line = 1894
 _st_.inline(361, latex(Upper(barrier_threshold_2,digits+1)))
except:
 _st_.goboom(1894)
try:
 _st_.current_tex_line = 1918
 _st_.inline(362, latex(Lower(C_constant_s2_l,digits+2)))
except:
 _st_.goboom(1918)
try:
 _st_.current_tex_line = 1922
 _st_.inline(363, latex(Lower(C_constant_s2_l/2,digits+2)))
except:
 _st_.goboom(1922)
try:
 _st_.current_tex_line = 1924
 _st_.inline(364, latex(ebrun))
except:
 _st_.goboom(1924)
try:
 _st_.current_tex_line = 1924
 _st_.inline(365, latex(ebrun/4))
except:
 _st_.goboom(1924)
try:
 _st_.current_tex_line = 1926
 _st_.inline(366, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1926)
try:
 _st_.current_tex_line = 1928
 _st_.inline(367, latex(ebrun))
except:
 _st_.goboom(1928)
try:
 _st_.current_tex_line = 1931
 _st_.inline(368, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1931)
try:
 _st_.current_tex_line = 1931
 _st_.inline(369, latex(-Upper(constantprime,digits+1)))
except:
 _st_.goboom(1931)
try:
 _st_.current_tex_line = 1931
 _st_.inline(368, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1931)
try:
 _st_.current_tex_line = 1931
 _st_.inline(369, latex(-Upper(constantprime,digits+1)))
except:
 _st_.goboom(1931)
try:
 _st_.current_tex_line = 1932
 _st_.inline(370, latex(ebrun))
except:
 _st_.goboom(1932)
try:
 _st_.current_tex_line = 1932
 _st_.inline(371, latex(ebrun))
except:
 _st_.goboom(1932)
try:
 _st_.current_tex_line = 1934
 _st_.inline(372, latex(ebrun))
except:
 _st_.goboom(1934)
try:
 _st_.current_tex_line = 1936
 _st_.inline(373, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1936)
try:
 _st_.current_tex_line = 1938
 _st_.inline(374, latex(ebrun))
except:
 _st_.goboom(1938)
try:
 _st_.current_tex_line = 1940
 _st_.inline(375, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1940)
try:
 _st_.current_tex_line = 1945
 _st_.inline(376, latex(ebrun))
except:
 _st_.goboom(1945)
try:
 _st_.current_tex_line = 1947
 _st_.inline(377, latex(-Upper(constantprime,digits+1)))
except:
 _st_.goboom(1947)
try:
 _st_.current_tex_line = 1955
 _st_.inline(378, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1955)
try:
 _st_.current_tex_line = 1955
 _st_.inline(379, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1955)
try:
 _st_.current_tex_line = 1955
 _st_.inline(378, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1955)
try:
 _st_.current_tex_line = 1955
 _st_.inline(379, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1955)
try:
 _st_.current_tex_line = 1956
 _st_.inline(380, latex(ebrun))
except:
 _st_.goboom(1956)
try:
 _st_.current_tex_line = 1956
 _st_.inline(381, latex(ebrun))
except:
 _st_.goboom(1956)
try:
 _st_.current_tex_line = 1960
 _st_.inline(382, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1960)
try:
 _st_.current_tex_line = 1960
 _st_.inline(383, latex(-Upper(2*constantprime,digits+1)))
except:
 _st_.goboom(1960)
try:
 _st_.current_tex_line = 1960
 _st_.inline(382, latex(-Upper(Brun,digits+2)))
except:
 _st_.goboom(1960)
try:
 _st_.current_tex_line = 1960
 _st_.inline(383, latex(-Upper(2*constantprime,digits+1)))
except:
 _st_.goboom(1960)
try:
 _st_.current_tex_line = 1969
 _st_.inline(384, latex(exp_prog))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(385, latex(choice))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(386, latex(12*(1-choice)))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(387, latex(choice))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(388, latex(1/(1-choice)))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(389, latex(12*(1-choice)))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(390, latex(exp_prog))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(391, latex(Lower(4*10^5/10^(exp_prog*choice),digits)))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1969
 _st_.inline(392, latex(Upper(10^(exp_prog*(1-choice))/20,digits)))
except:
 _st_.goboom(1969)
try:
 _st_.current_tex_line = 1970
 _st_.inline(393, latex(exp_prog_bound))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(394, latex(Lower(4*10^5/10^(exp_prog_bound*choice),digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(395, latex(Upper(10^(exp_prog_bound*(1-choice))/20,digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(396, latex(exp_prog_bound))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(397, latex(1-choice))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(398, latex(1/(1-choice)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(399, latex(Lower(4*10^5/10^(exp_prog_bound*choice),digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(400, latex(Upper(10^(exp_prog_bound*(1-choice))/e^4,digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(401, latex(Lower(4*10^5/10^(exp_prog_bound*choice),digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1970
 _st_.inline(402, latex(Upper(10^(exp_prog_bound*(1-choice))/e^5,digits)))
except:
 _st_.goboom(1970)
try:
 _st_.current_tex_line = 1972
 _st_.inline(403, latex(ccc))
except:
 _st_.goboom(1972)
try:
 _st_.current_tex_line = 1972
 _st_.inline(404, latex(exp_prog))
except:
 _st_.goboom(1972)
try:
 _st_.current_tex_line = 1972
 _st_.inline(405, latex(1-choice))
except:
 _st_.goboom(1972)
try:
 _st_.current_tex_line = 1972
 _st_.inline(406, latex(ccc2))
except:
 _st_.goboom(1972)
try:
 _st_.current_tex_line = 1972
 _st_.inline(407, latex(exp_prog_bound))
except:
 _st_.goboom(1972)
try:
 _st_.current_tex_line = 1973
 _st_.inline(408, latex(ccc2))
except:
 _st_.goboom(1973)
try:
 _st_.current_tex_line = 1973
 _st_.inline(409, latex(ccc3))
except:
 _st_.goboom(1973)
try:
 _st_.current_tex_line = 1986
 _st_.inline(410, latex(Trunc(Xiv1_value_1,ds2)))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(411, latex(CCC_5))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(412, latex(Trunc(Brun_value_5,ds)))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(413, latex(Trunc(Xiv1_value_5,ds2)))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(414, latex(CCC_9))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(415, latex(Trunc(Brun_value_9,ds)))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1986
 _st_.inline(416, latex(Trunc(Xiv1_value_9,ds2)))
except:
 _st_.goboom(1986)
try:
 _st_.current_tex_line = 1988
 _st_.inline(417, latex(CCC_2))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(418, latex(Trunc(Brun_value_2,ds)))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(419, latex(Trunc(Xiv1_value_2,ds2)))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(420, latex(CCC_6))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(421, latex(Trunc(Brun_value_6,ds)))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(422, latex(Trunc(Xiv1_value_6,ds2)))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(423, latex(CCC_10))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1988
 _st_.inline(424, latex(Trunc(Xiv1_value_10,ds2)))
except:
 _st_.goboom(1988)
try:
 _st_.current_tex_line = 1990
 _st_.inline(425, latex(CCC_3))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(426, latex(Trunc(Brun_value_3,ds)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(427, latex(Trunc(Xiv1_value_3,ds2)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(428, latex(CCC_7))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(429, latex(Trunc(Brun_value_7,ds)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(430, latex(Trunc(Xiv1_value_7,ds2)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(431, latex(CCC_11))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(432, latex(Trunc(Brun_value_11,ds)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1990
 _st_.inline(433, latex(Trunc(Xiv1_value_11,ds2)))
except:
 _st_.goboom(1990)
try:
 _st_.current_tex_line = 1992
 _st_.inline(434, latex(CCC_4))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(435, latex(Trunc(Brun_value_4,ds)))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(436, latex(Trunc(Xiv1_value_4,ds2)))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(437, latex(CCC_8))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(438, latex(Trunc(Brun_value_8,ds)))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(439, latex(Trunc(Xiv1_value_8,ds2)))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(440, latex(CCC_12))
except:
 _st_.goboom(1992)
try:
 _st_.current_tex_line = 1992
 _st_.inline(441, latex(Trunc(Brun_value_12,ds)))
except:
 _st_.goboom(1992)
_st_.endofdoc()

